Evolution of Societies via Reinforcement Learning

The universe involves many independent co-learning agents as an ever-evolving part of our observed environment. Yet, in practice, Multi-Agent Reinforcement Learning (MARL) applications are typically constrained to small, homogeneous populations and remain computationally intensive. We propose a methodology that enables simulating populations of Reinforcement Learning agents at evolutionary scale. More specifically, we derive a fast, parallelizable implementation of Policy Gradient (PG) and Opponent-Learning Awareness (LOLA), tailored for evolutionary simulations where agents undergo random pairwise interactions in stateless normal-form games. We demonstrate our approach by simulating the evolution of very large populations made of heterogeneous co-learning agents, under both naive and advanced learning strategies. In our experiments, 200,000 PG or LOLA agents evolve in the classic games of Hawk-Dove, Stag-Hunt, and Rock-Paper-Scissors. Each game provides distinct insights into how populations evolve under both naive and advanced MARL rules, including compelling ways in which Opponent-Learning Awareness affects social evolution.

==> rename.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "eeb8fead-199c-40b5-9171-dc0d51a78bd8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "sanitized: batched_population.png\n",
      "sanitized: CPU_performance.png\n",
      "sanitized: GPU_performance.png\n",
      "sanitized: Hawk_Dove_-_2_non-self-play_agents__100_LOLA_.png\n",
      "sanitized: Hawk_Dove_-_2_self-play_agents__0_LOLA_.png\n",
      "sanitized: Hawk_Dove_-_2_self-play_agents__100_LOLA_.png\n",
      "sanitized: Hawk_Dove_-_200000_agents__0_LOLA___zoomed_.png\n",
      "sanitized: Hawk_Dove_-_200000_agents__0_LOLA_.png\n",
      "sanitized: Hawk_Dove_-_200000_agents__100_LOLA___zoomed_.png\n",
      "sanitized: Hawk_Dove_-_200000_agents__100_LOLA_.png\n",
      "sanitized: Hawk_Dove_-_200000_agents__50_LOLA___zoomed_.png\n",
      "sanitized: Hawk_Dove_z_-_200000_agents__0_LOLA___zoomed_.png\n",
      "sanitized: Hawk_Dove_z_-_200000_agents__100_LOLA___zoomed_.png\n",
      "sanitized: Rock_Paper_Scissors_-_2_agents__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_2_agents__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_2_self-play_agents__0_LOLA__new_scaled.png\n",
      "sanitized: Rock_Paper_Scissors_-_2_self-play_agents__0_LOLA__new.png\n",
      "sanitized: Rock_Paper_Scissors_-_2_self-play_agents__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_2_self-play_agents__100_LOLA__new_scaled.png\n",
      "sanitized: Rock_Paper_Scissors_-_2_self-play_agents__100_LOLA__new.png\n",
      "sanitized: Rock_Paper_Scissors_-_2_self-play_agents__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents__20_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents__30_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_0__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_0__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_10__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_10__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_100__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_100__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_1000__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_20__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_30__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_4400__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_4800__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_50__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_50__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_5100__0_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_60__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_70__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_80__100_LOLA_.png\n",
      "sanitized: Rock_Paper_Scissors_-_200000_agents_-_evolution_step_90__100_LOLA_.png\n",
      "sanitized: Stag_hunt_-_2_agents__0_LOLA_.png\n",
      "sanitized: Stag_hunt_-_20_agents__0_LOLA_.png\n",
      "sanitized: Stag_hunt_-_200000_agents__0_LOLA_.png\n",
      "sanitized: Stag_hunt_-_200000_agents__1_LOLA_.png\n",
      "sanitized: Stag_hunt_-_200000_agents__100_LOLA_.png\n",
      "sanitized: Stag_hunt_-_4_agents__0_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_2_1st_agents__100_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_2_agents__100_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_2_self-play_agents__0_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_2_self-play_agents__100_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_200000_agents__0_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_200000_agents__100_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_200000_agents__50_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_200000_agents__80_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_200000_agents__84_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_200000_agents__85_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_200000_agents__86_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_200000_agents__90_LOLA_.png\n",
      "sanitized: Stag_hunt_hard_-_4_agents__100_LOLA_.png\n",
      "sanitized: Sweep_Hawk_Dove_0_both.png\n",
      "sanitized: Sweep_Stag_hunt_25_both.png\n",
      "Renaming complete. Updated main.tex accordingly.\n",
      "Renamed files:\n",
      "  CPU performance.png -> CPU_performance.png\n",
      "  GPU performance.png -> GPU_performance.png\n",
      "  Hawk Dove - 2 non-self-play agents (100 LOLA).png -> Hawk_Dove_-_2_non-self-play_agents__100_LOLA_.png\n",
      "  Hawk Dove - 2 self-play agents (0 LOLA).png -> Hawk_Dove_-_2_self-play_agents__0_LOLA_.png\n",
      "  Hawk Dove - 2 self-play agents (100 LOLA).png -> Hawk_Dove_-_2_self-play_agents__100_LOLA_.png\n",
      "  Hawk Dove - 200000 agents (0 LOLA) (zoomed).png -> Hawk_Dove_-_200000_agents__0_LOLA___zoomed_.png\n",
      "  Hawk Dove - 200000 agents (0 LOLA).png -> Hawk_Dove_-_200000_agents__0_LOLA_.png\n",
      "  Hawk Dove - 200000 agents (100 LOLA) (zoomed).png -> Hawk_Dove_-_200000_agents__100_LOLA___zoomed_.png\n",
      "  Hawk Dove - 200000 agents (100 LOLA).png -> Hawk_Dove_-_200000_agents__100_LOLA_.png\n",
      "  Hawk Dove - 200000 agents (50 LOLA) (zoomed).png -> Hawk_Dove_-_200000_agents__50_LOLA___zoomed_.png\n",
      "  Hawk Dove z - 200000 agents (0 LOLA) (zoomed).png -> Hawk_Dove_z_-_200000_agents__0_LOLA___zoomed_.png\n",
      "  Hawk Dove z - 200000 agents (100 LOLA) (zoomed).png -> Hawk_Dove_z_-_200000_agents__100_LOLA___zoomed_.png\n",
      "  Rock Paper Scissors - 2 agents (0 LOLA).png -> Rock_Paper_Scissors_-_2_agents__0_LOLA_.png\n",
      "  Rock Paper Scissors - 2 agents (100 LOLA).png -> Rock_Paper_Scissors_-_2_agents__100_LOLA_.png\n",
      "  Rock Paper Scissors - 2 self-play agents (0 LOLA) new scaled.png -> Rock_Paper_Scissors_-_2_self-play_agents__0_LOLA__new_scaled.png\n",
      "  Rock Paper Scissors - 2 self-play agents (0 LOLA) new.png -> Rock_Paper_Scissors_-_2_self-play_agents__0_LOLA__new.png\n",
      "  Rock Paper Scissors - 2 self-play agents (0 LOLA).png -> Rock_Paper_Scissors_-_2_self-play_agents__0_LOLA_.png\n",
      "  Rock Paper Scissors - 2 self-play agents (100 LOLA) new scaled.png -> Rock_Paper_Scissors_-_2_self-play_agents__100_LOLA__new_scaled.png\n",
      "  Rock Paper Scissors - 2 self-play agents (100 LOLA) new.png -> Rock_Paper_Scissors_-_2_self-play_agents__100_LOLA__new.png\n",
      "  Rock Paper Scissors - 2 self-play agents (100 LOLA).png -> Rock_Paper_Scissors_-_2_self-play_agents__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents (0 LOLA).png -> Rock_Paper_Scissors_-_200000_agents__0_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents (20 LOLA).png -> Rock_Paper_Scissors_-_200000_agents__20_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents (30 LOLA).png -> Rock_Paper_Scissors_-_200000_agents__30_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 0 (0 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_0__0_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 0 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_0__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 10 (0 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_10__0_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 10 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_10__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 100 (0 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_100__0_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 100 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_100__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 1000 (0 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_1000__0_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 20 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_20__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 30 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_30__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 4400 (0 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_4400__0_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 4800 (0 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_4800__0_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 50 (0 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_50__0_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 50 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_50__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 5100 (0 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_5100__0_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 60 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_60__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 70 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_70__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 80 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_80__100_LOLA_.png\n",
      "  Rock Paper Scissors - 200000 agents - evolution step 90 (100 LOLA).png -> Rock_Paper_Scissors_-_200000_agents_-_evolution_step_90__100_LOLA_.png\n",
      "  Stag hunt - 2 agents (0 LOLA).png -> Stag_hunt_-_2_agents__0_LOLA_.png\n",
      "  Stag hunt - 20 agents (0 LOLA).png -> Stag_hunt_-_20_agents__0_LOLA_.png\n",
      "  Stag hunt - 200000 agents (0 LOLA).png -> Stag_hunt_-_200000_agents__0_LOLA_.png\n",
      "  Stag hunt - 200000 agents (1 LOLA).png -> Stag_hunt_-_200000_agents__1_LOLA_.png\n",
      "  Stag hunt - 200000 agents (100 LOLA).png -> Stag_hunt_-_200000_agents__100_LOLA_.png\n",
      "  Stag hunt - 4 agents (0 LOLA).png -> Stag_hunt_-_4_agents__0_LOLA_.png\n",
      "  Stag hunt hard - 2 1st agents (100 LOLA).png -> Stag_hunt_hard_-_2_1st_agents__100_LOLA_.png\n",
      "  Stag hunt hard - 2 agents (100 LOLA).png -> Stag_hunt_hard_-_2_agents__100_LOLA_.png\n",
      "  Stag hunt hard - 2 self-play agents (0 LOLA).png -> Stag_hunt_hard_-_2_self-play_agents__0_LOLA_.png\n",
      "  Stag hunt hard - 2 self-play agents (100 LOLA).png -> Stag_hunt_hard_-_2_self-play_agents__100_LOLA_.png\n",
      "  Stag hunt hard - 200000 agents (0 LOLA).png -> Stag_hunt_hard_-_200000_agents__0_LOLA_.png\n",
      "  Stag hunt hard - 200000 agents (100 LOLA).png -> Stag_hunt_hard_-_200000_agents__100_LOLA_.png\n",
      "  Stag hunt hard - 200000 agents (50 LOLA).png -> Stag_hunt_hard_-_200000_agents__50_LOLA_.png\n",
      "  Stag hunt hard - 200000 agents (80 LOLA).png -> Stag_hunt_hard_-_200000_agents__80_LOLA_.png\n",
      "  Stag hunt hard - 200000 agents (84 LOLA).png -> Stag_hunt_hard_-_200000_agents__84_LOLA_.png\n",
      "  Stag hunt hard - 200000 agents (85 LOLA).png -> Stag_hunt_hard_-_200000_agents__85_LOLA_.png\n",
      "  Stag hunt hard - 200000 agents (86 LOLA).png -> Stag_hunt_hard_-_200000_agents__86_LOLA_.png\n",
      "  Stag hunt hard - 200000 agents (90 LOLA).png -> Stag_hunt_hard_-_200000_agents__90_LOLA_.png\n",
      "  Stag hunt hard - 4 agents (100 LOLA).png -> Stag_hunt_hard_-_4_agents__100_LOLA_.png\n",
      "  Sweep Hawk Dove 0 both.png -> Sweep_Hawk_Dove_0_both.png\n",
      "  Sweep Stag hunt 25 both.png -> Sweep_Stag_hunt_25_both.png\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import re\n",
    "import shutil\n",
    "\n",
    "# Define paths\n",
    "figures_dir = \"figures\"\n",
    "latex_file = \"main.tex\"\n",
    "\n",
    "# Allowed characters regex\n",
    "allowed_chars = re.compile(r\"[a-zA-Z0-9_\\+\\-\\.,=]\")\n",
    "\n",
    "def sanitize_filename(filename):\n",
    "    # Replace each invalid character with \"_\"\n",
    "    return ''.join(c if allowed_chars.match(c) else '_' for c in filename)\n",
    "\n",
    "# Map old filename to new filename\n",
    "renamed_files = {}\n",
    "\n",
    "# Process all files in the figures directory\n",
    "for filename in os.listdir(figures_dir):\n",
    "    sanitized = sanitize_filename(filename)\n",
    "    print(f\"sanitized: {sanitized}\")\n",
    "    if sanitized != filename:\n",
    "        old_path = os.path.join(figures_dir, filename)\n",
    "        new_path = os.path.join(figures_dir, sanitized)\n",
    "        if not os.path.exists(new_path):  # Avoid accidental overwrite\n",
    "            shutil.move(old_path, new_path)\n",
    "            renamed_files[filename] = sanitized\n",
    "        else:\n",
    "            print(f\"Warning: {new_path} already exists. Skipping {filename}.\")\n",
    "\n",
    "# Now update main.tex accordingly\n",
    "if renamed_files:\n",
    "    with open(latex_file, 'r', encoding='utf-8') as f:\n",
    "        latex_content = f.read()\n",
    "    \n",
    "    for old_name, new_name in renamed_files.items():\n",
    "        # Escape special regex characters in old_name for safe replacement\n",
    "        escaped_old_name = re.escape(old_name)\n",
    "        latex_content = re.sub(escaped_old_name, new_name, latex_content)\n",
    "    \n",
    "    with open(latex_file, 'w', encoding='utf-8') as f:\n",
    "        f.write(latex_content)\n",
    "\n",
    "    print(\"Renaming complete. Updated main.tex accordingly.\")\n",
    "    print(\"Renamed files:\")\n",
    "    for old, new in renamed_files.items():\n",
    "        print(f\"  {old} -> {new}\")\n",
    "else:\n",
    "    print(\"No invalid filenames found. Nothing to do.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b57b1698-b502-49a9-96ce-c96a23b0452f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

